Categorical Semantics for Model Comparison Games for Description Logics

A categorical approach to study model comparison games in terms of comonads was recently initiated by Abramsky et al. In this work, we analyse games that appear naturally in the context of description logics and supplement them with suitable game comonads. More precisely, we consider expressive sublogics of ALCSelfIbO, namely, the logics that extend ALC with any combination of inverses, nominals, safe boolean roles combinations, and Self operator. Our construction augments and modifies the so-called modal comonad by Abramsky and Shah. The approach that we took heavily relies on the use of relative comonads, which we leverage to encapsulate additional capabilities within the bisimulation games in a compositional manner.

==> run.sh <==
#!/bin/sh
make build_auto;

while true; do
    inotifywait -e move_self -e modify *.tex -e modify **/*.tex -e modify *.bib;
    sleep 0.1;
    make build_auto;
done

